Light-Weight DDoS Mitigation at Network Edge with Limited Resources

The Internet of Things (IoT) has been growing rapidly in recent years. With the appearance of 5G, it is expected to become even more indispensable to people's lives. In accordance with the increase of Distributed Denial-of-Service (DDoS) attacks from IoT devices, DDoS defense has become a hot research topic. DDoS detection mechanisms executed on routers and SDN environments have been intensely studied. However, these methods have the disadvantage of requiring the cost and performance of the devices. In addition, there is no existing DDoS mitigation algorithm on the network edge that can be performed with the low-cost and low performance equipments. Therefore, this paper proposes a light-weight DDoS mitigation scheme at the network edge using limited resources of inexpensive devices such as home gateways. The goal of the proposed scheme is to simply detect and mitigate flooding attacks. It utilizes unused queue resources to detect malicious flows by random shuffling of queue allocation and discard the packets of the detected flows. The performance of the proposed scheme was confirmed via theoretical analysis and computer simulation. The simulation results match the theoretical results and the proposed algorithm can efficiently detect malicious flows using limited resources.

==> src/.ipynb_checkpoints/queue_shuffle-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import csv\n",
    "import os\n",
    "import math\n",
    "import random\n",
    "import copy\n",
    "\n",
    "Q = 7 # Number of available queues\n",
    "F = 40 # Number of flows\n",
    "M = 4 # Number of malicious flows\n",
    "T = 10 # Cycle length [s]\n",
    "T_END = 300 # Simulation time [s]\n",
    "TH = 80 # Threshold for queue size increase [Mb]\n",
    "\n",
    "L = 50.0 # Link speed [Mbps]\n",
    "R_A = 2.0 # Rate avg [Mbps]\n",
    "R_S = 0.5  # Rate stdev [Mbps]\n",
    "D = 100.0  # DDos rate [Mbps]\n",
    "\n",
    "# make output file\n",
    "#dirPath = f'test{MinLink}{MaxLink}_{N}_{F}_{T}'\n",
    "#os.mkdir(dirPath)\n",
    "#path = f'test{MinLink}{MaxLink}_{N}_{F}_{T}/test{MinLink}{MaxLink}_{N}_{F}_{T}.cnf.txt'\n",
    "\n",
    "path1 = f'queueSize_{Q}_{F}.txt'\n",
    "with open(path1, mode='w') as outfile:\n",
    "    outfile.write('')\n",
    "\n",
    "path2 = f'queueMap_{Q}_{F}.txt'\n",
    "with open(path2, mode='w') as outfile:\n",
    "    outfile.write('')\n",
    "\n",
    "path3 = f'numAllocatedFlow_{Q}_{F}.txt'\n",
    "with open(path3, mode='w') as outfile:\n",
    "    outfile.write('')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Iitialization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4 5 6 6 3 6 5 5 1 1 3 4 5 3 1 4 6 5 1 6 5 1 5 5 6 3 1 4 6 3 6 2 3 3 3 4 3\n",
      " 6 6 3 6 3 5 6 1 6 4 3 2 5 5 4 6 1 4 6 1 6 6 1]\n"
     ]
    }
   ],
   "source": [
    "qSize = np.zeros(Q, dtype=int)\n",
    "qMem = copy.copy(qSize)\n",
    "qFlag = np.zeros(Q, dtype=int)\n",
    "fFlag = np.zeros(F, dtype=int)\n",
    "\n",
    "# Random allocation\n",
    "qMap = np.zeros(F, dtype=int)\n",
    "for i in range(F):\n",
    "    qMap[i] = random.randint(1, Q-1)\n",
    "print(qMap)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  0   3   0 106 103 106 310]\n",
      "[  0   9   0 213 206 212 624]\n",
      "[  0  14   0 319 305 316 938]\n",
      "[   0   19    0  423  406  421 1250]\n",
      "[   0   24    0  530  506  526 1563]\n",
      "[   0   29    0  634  607  629 1879]\n",
      "[   0   32    0  740  707  735 2189]\n",
      "[   0   33    0  849  809  836 2503]\n",
      "[   0   37    0  951  911  943 2812]\n",
      "[ 0 10  2 12  8 11 17]\n",
      "[2 3 1 3 4 6 6 1 0 0 5 5 6 1 0 4 6 5 0 6 6 0 4 4 5 6 0 4 2 2 6 0 2 3 1 2 5\n",
      " 3 3 2 1 2 3 6 0 6 1 6 0 1 4 5 4 0 1 3 0 4 2 0]\n",
      "[   9  141  102 1152 1015  946 2919]\n",
      "[  21  244  204 1354 1118  948 3026]\n",
      "[  34  347  308 1555 1222  950 3133]\n",
      "[  44  450  412 1756 1328  953 3241]\n",
      "[  52  554  516 1956 1430  956 3349]\n",
      "[  65  656  619 2156 1534  957 3453]\n",
      "[  74  759  722 2357 1636  959 3563]\n",
      "[  84  862  827 2558 1737  962 3673]\n",
      "[  91  966  932 2758 1841  963 3784]\n",
      "[ 103 1070 1038 2958 1945  966 3892]\n",
      "[12  8  8  7  8  6 11]\n",
      "[2 1 3 6 5 4 6 1 0 0 0 0 2 3 0 2 5 0 0 4 3 0 6 2 0 2 0 1 4 4 5 0 1 6 4 6 0\n",
      " 1 2 5 5 6 5 1 0 3 1 1 0 1 1 0 1 0 4 3 0 6 1 0]\n",
      "[ 120 1181 1137 3058 2046 1065 3995]\n",
      "[ 142 1290 1237 3155 2145 1165 4094]\n",
      "[ 156 1400 1338 3254 2243 1268 4196]\n",
      "[ 183 1511 1438 3352 2345 1369 4297]\n",
      "[ 204 1621 1541 3451 2445 1470 4399]\n",
      "[ 218 1731 1644 3550 2546 1571 4503]\n",
      "[ 237 1840 1747 3649 2648 1672 4605]\n",
      "[ 259 1951 1846 3749 2748 1771 4708]\n",
      "[ 276 2058 1947 3848 2849 1871 4808]\n",
      "[ 295 2166 2047 3948 2953 1970 4912]\n",
      "[18 12  6  5  6  6  7]\n",
      "[2 6 3 6 3 4 1 1 0 0 0 0 6 3 0 4 1 0 0 5 6 0 5 6 0 2 0 4 3 4 5 0 6 4 2 2 0\n",
      " 5 3 2 4 5 3 4 0 1 3 1 0 2 1 0 1 0 2 5 0 4 4 0]\n",
      "[ 311 2169 2148 4149 3059 1972 5112]\n",
      "[ 329 2175 2251 4351 3165 1976 5310]\n",
      "[ 348 2178 2351 4553 3270 1977 5510]\n",
      "[ 368 2180 2450 4754 3375 1979 5710]\n",
      "[ 385 2186 2552 4955 3480 1980 5909]\n",
      "[ 409 2190 2653 5155 3585 1983 6109]\n",
      "[ 423 2194 2753 5356 3687 1986 6309]\n",
      "[ 442 2198 2854 5558 3790 1991 6506]\n",
      "[ 459 2202 2954 5760 3897 1994 6706]\n",
      "[ 476 2206 3057 5961 4001 1995 6904]\n",
      "[18  7  7  7  9  6  6]\n",
      "[5 6 4 4 5 2 0 0 0 0 0 0 1 2 0 5 0 0 0 0 5 0 0 5 0 1 0 2 2 4 0 0 1 3 5 1 0\n",
      " 0 2 1 1 0 3 4 0 0 3 0 0 3 0 0 0 0 1 0 0 1 3 0]\n",
      "[ 517 2211 3156 5962 4197 2195 6997]\n",
      "[ 559 2215 3258 5961 4394 2395 7090]\n",
      "[ 600 2219 3357 5962 4592 2596 7183]\n",
      "[ 637 2225 3456 5963 4788 2796 7276]\n",
      "[ 675 2229 3554 5963 4984 2994 7369]\n",
      "[ 708 2236 3653 5961 5180 3193 7462]\n",
      "[ 747 2241 3750 5961 5377 3391 7555]\n",
      "[ 784 2248 3850 5963 5572 3590 7648]\n",
      "[ 823 2255 3948 5963 5769 3790 7741]\n",
      "[ 854 2263 4047 5964 5965 3989 7834]\n",
      "[31  8  5  5  4  6  1]\n",
      "[ 3 -1  6  2  4  6  0  0  0  0  0  0  0  4  0  2  0  0  0  0  6  0  0  4\n",
      "  0  0  0  5  6  5  0  0  0  0  2  0  0  0  5  0  0  0  0  6  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 914 2256 4144 6057 6060 3987 8030]\n",
      "[ 972 2249 4241 6150 6156 3985 8228]\n",
      "[1030 2242 4337 6243 6251 3982 8426]\n",
      "[1086 2235 4434 6336 6347 3979 8622]\n",
      "[1144 2228 4531 6429 6442 3978 8820]\n",
      "[1204 2221 4626 6522 6538 3974 9016]\n",
      "[1260 2214 4722 6615 6634 3973 9214]\n",
      "[1323 2207 4819 6708 6729 3971 9410]\n",
      "[1383 2200 4914 6801 6824 3969 9607]\n",
      "[1435 2193 5010 6894 6920 3967 9803]\n",
      "[44  0  3  1  3  3  5]\n",
      "[-1 -1  6  3  2  6  0  0  0  0  0  0  0  6  0  6  0  0  0  0  2  0  0  3\n",
      "  0  0  0  0  3  0  0  0  0  0  3  0  0  0  0  0  0  0  0  3  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[1499 2186 5105 6994 6913 3960 9998]\n",
      "[ 1561  2179  5199  7096  6906  3953 10194]\n",
      "[ 1622  2172  5294  7194  6899  3946 10390]\n",
      "[ 1684  2165  5389  7293  6892  3939 10588]\n",
      "[ 1748  2158  5483  7393  6885  3932 10784]\n",
      "[ 1810  2151  5578  7493  6878  3925 10980]\n",
      "[ 1871  2144  5673  7593  6871  3918 11176]\n",
      "[ 1934  2137  5768  7690  6864  3911 11371]\n",
      "[ 2004  2130  5863  7788  6857  3904 11568]\n",
      "[ 2069  2123  5957  7888  6850  3897 11762]\n",
      "[47  0  2  5  0  0  4]\n",
      "[-1 -1  1  6  1  4  0  0  0  0  0  0  0  6  0  3  0  0  0  0  3  0  0  3\n",
      "  0  0  0  0  4  0  0  0  0  0  3  0  0  0  0  0  0  0  0  5  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 2132  2316  5950  7887  6945  3891 11856]\n",
      "[ 2193  2509  5943  7883  7040  3886 11950]\n",
      "[ 2263  2702  5936  7884  7135  3881 12045]\n",
      "[ 2327  2895  5929  7882  7229  3876 12139]\n",
      "[ 2385  3088  5922  7881  7323  3870 12233]\n",
      "[ 2448  3281  5915  7881  7418  3864 12328]\n",
      "[ 2514  3474  5908  7880  7512  3859 12423]\n",
      "[ 2577  3667  5901  7879  7606  3853 12517]\n",
      "[ 2638  3860  5894  7878  7701  3848 12611]\n",
      "[ 2704  4053  5887  7877  7795  3841 12705]\n",
      "[47  2  0  4  2  1  2]\n",
      "[-1 -1  3  3  5  3  0  0  0  0  0  0  0  5  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  6  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 2780  4046  5880  8170  7788  3935 12700]\n",
      "[ 2853  4039  5873  8463  7781  4029 12695]\n",
      "[ 2919  4032  5866  8756  7774  4124 12689]\n",
      "[ 2990  4025  5859  9049  7767  4219 12684]\n",
      "[ 3056  4018  5852  9342  7760  4315 12679]\n",
      "[ 3126  4011  5845  9635  7753  4410 12674]\n",
      "[ 3194  4004  5838  9928  7746  4505 12669]\n",
      "[ 3264  3997  5831 10221  7739  4599 12663]\n",
      "[ 3339  3990  5824 10514  7732  4693 12657]\n",
      "[ 3402  3983  5817 10807  7725  4788 12651]\n",
      "[52  0  0  3  0  2  1]\n",
      "[-1 -1  4  6  5  6  0  0  0  0  0  0  0  4  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 3474  3976  5810 10800  7820  4881 12844]\n",
      "[ 3545  3969  5803 10793  7914  4974 13037]\n",
      "[ 3621  3962  5796 10786  8008  5067 13230]\n",
      "[ 3696  3955  5789 10779  8102  5160 13423]\n",
      "[ 3766  3948  5782 10772  8197  5253 13616]\n",
      "[ 3838  3941  5775 10765  8291  5346 13809]\n",
      "[ 3908  3934  5768 10758  8385  5439 14002]\n",
      "[ 3993  3927  5761 10751  8480  5532 14195]\n",
      "[ 4066  3920  5754 10744  8575  5625 14388]\n",
      "[ 4144  3913  5747 10737  8670  5718 14581]\n",
      "[53  0  0  0  2  1  2]\n",
      "[-1 -1  5  1 -1  4  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 4211  4007  5740 10730  8763  5811 14574]\n",
      "[ 4289  4102  5733 10723  8856  5904 14567]\n",
      "[ 4361  4196  5726 10716  8949  5997 14560]\n",
      "[ 4430  4291  5719 10709  9042  6090 14553]\n",
      "[ 4501  4385  5712 10702  9135  6183 14546]\n",
      "[ 4566  4479  5705 10695  9228  6276 14539]\n",
      "[ 4633  4574  5698 10688  9321  6369 14532]\n",
      "[ 4700  4668  5691 10681  9414  6462 14525]\n",
      "[ 4775  4763  5684 10674  9507  6555 14518]\n",
      "[ 4851  4857  5677 10667  9600  6648 14511]\n",
      "[53  2  0  0  1  1  0]\n",
      "[-1 -1 -1  1 -1 -1  0  0  0  0  0  0  0  5  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 4914  4950  5670 10660  9593  6642 14504]\n",
      "[ 4985  5043  5663 10653  9586  6636 14497]\n",
      "[ 5057  5136  5656 10646  9579  6630 14490]\n",
      "[ 5127  5229  5649 10639  9572  6625 14483]\n",
      "[ 5200  5322  5642 10632  9565  6620 14476]\n",
      "[ 5265  5415  5635 10625  9558  6614 14469]\n",
      "[ 5339  5508  5628 10618  9551  6609 14462]\n",
      "[ 5410  5601  5621 10611  9544  6604 14455]\n",
      "[ 5476  5694  5614 10604  9537  6599 14448]\n",
      "[ 5549  5787  5607 10597  9530  6593 14441]\n",
      "[53  1  0  0  0  1  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 5625  5780  5600 10590  9523  6586 14434]\n",
      "[ 5698  5773  5593 10583  9516  6579 14427]\n",
      "[ 5774  5766  5586 10576  9509  6572 14420]\n",
      "[ 5841  5759  5579 10569  9502  6565 14413]\n",
      "[ 5920  5752  5572 10562  9495  6558 14406]\n",
      "[ 5991  5745  5565 10555  9488  6551 14399]\n",
      "[ 6069  5738  5558 10548  9481  6544 14392]\n",
      "[ 6150  5731  5551 10541  9474  6537 14385]\n",
      "[ 6222  5724  5544 10534  9467  6530 14378]\n",
      "[ 6295  5717  5537 10527  9460  6523 14371]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 6366  5710  5530 10520  9453  6516 14364]\n",
      "[ 6441  5703  5523 10513  9446  6509 14357]\n",
      "[ 6515  5696  5516 10506  9439  6502 14350]\n",
      "[ 6587  5689  5509 10499  9432  6495 14343]\n",
      "[ 6660  5682  5502 10492  9425  6488 14336]\n",
      "[ 6734  5675  5495 10485  9418  6481 14329]\n",
      "[ 6807  5668  5488 10478  9411  6474 14322]\n",
      "[ 6883  5661  5481 10471  9404  6467 14315]\n",
      "[ 6953  5654  5474 10464  9397  6460 14308]\n",
      "[ 7020  5647  5467 10457  9390  6453 14301]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 7092  5640  5460 10450  9383  6446 14294]\n",
      "[ 7172  5633  5453 10443  9376  6439 14287]\n",
      "[ 7246  5626  5446 10436  9369  6432 14280]\n",
      "[ 7314  5619  5439 10429  9362  6425 14273]\n",
      "[ 7386  5612  5432 10422  9355  6418 14266]\n",
      "[ 7460  5605  5425 10415  9348  6411 14259]\n",
      "[ 7539  5598  5418 10408  9341  6404 14252]\n",
      "[ 7619  5591  5411 10401  9334  6397 14245]\n",
      "[ 7692  5584  5404 10394  9327  6390 14238]\n",
      "[ 7769  5577  5397 10387  9320  6383 14231]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 7844  5570  5390 10380  9313  6376 14224]\n",
      "[ 7922  5563  5383 10373  9306  6369 14217]\n",
      "[ 8000  5556  5376 10366  9299  6362 14210]\n",
      "[ 8073  5549  5369 10359  9292  6355 14203]\n",
      "[ 8148  5542  5362 10352  9285  6348 14196]\n",
      "[ 8221  5535  5355 10345  9278  6341 14189]\n",
      "[ 8289  5528  5348 10338  9271  6334 14182]\n",
      "[ 8360  5521  5341 10331  9264  6327 14175]\n",
      "[ 8428  5514  5334 10324  9257  6320 14168]\n",
      "[ 8501  5507  5327 10317  9250  6313 14161]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 8570  5500  5320 10310  9243  6306 14154]\n",
      "[ 8640  5493  5313 10303  9236  6299 14147]\n",
      "[ 8706  5486  5306 10296  9229  6292 14140]\n",
      "[ 8775  5479  5299 10289  9222  6285 14133]\n",
      "[ 8843  5472  5292 10282  9215  6278 14126]\n",
      "[ 8916  5465  5285 10275  9208  6271 14119]\n",
      "[ 8980  5458  5278 10268  9201  6264 14112]\n",
      "[ 9065  5451  5271 10261  9194  6257 14105]\n",
      "[ 9141  5444  5264 10254  9187  6250 14098]\n",
      "[ 9214  5437  5257 10247  9180  6243 14091]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 9289  5430  5250 10240  9173  6236 14084]\n",
      "[ 9356  5423  5243 10233  9166  6229 14077]\n",
      "[ 9429  5416  5236 10226  9159  6222 14070]\n",
      "[ 9500  5409  5229 10219  9152  6215 14063]\n",
      "[ 9578  5402  5222 10212  9145  6208 14056]\n",
      "[ 9651  5395  5215 10205  9138  6201 14049]\n",
      "[ 9724  5388  5208 10198  9131  6194 14042]\n",
      "[ 9803  5381  5201 10191  9124  6187 14035]\n",
      "[ 9868  5374  5194 10184  9117  6180 14028]\n",
      "[ 9950  5367  5187 10177  9110  6173 14021]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[10022  5360  5180 10170  9103  6166 14014]\n",
      "[10095  5353  5173 10163  9096  6159 14007]\n",
      "[10170  5346  5166 10156  9089  6152 14000]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[10243  5339  5159 10149  9082  6145 13993]\n",
      "[10319  5332  5152 10142  9075  6138 13986]\n",
      "[10398  5325  5145 10135  9068  6131 13979]\n",
      "[10473  5318  5138 10128  9061  6124 13972]\n",
      "[10555  5311  5131 10121  9054  6117 13965]\n",
      "[10634  5304  5124 10114  9047  6110 13958]\n",
      "[10713  5297  5117 10107  9040  6103 13951]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[10784  5290  5110 10100  9033  6096 13944]\n",
      "[10856  5283  5103 10093  9026  6089 13937]\n",
      "[10921  5276  5096 10086  9019  6082 13930]\n",
      "[10991  5269  5089 10079  9012  6075 13923]\n",
      "[11061  5262  5082 10072  9005  6068 13916]\n",
      "[11132  5255  5075 10065  8998  6061 13909]\n",
      "[11205  5248  5068 10058  8991  6054 13902]\n",
      "[11283  5241  5061 10051  8984  6047 13895]\n",
      "[11354  5234  5054 10044  8977  6040 13888]\n",
      "[11426  5227  5047 10037  8970  6033 13881]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[11496  5220  5040 10030  8963  6026 13874]\n",
      "[11573  5213  5033 10023  8956  6019 13867]\n",
      "[11648  5206  5026 10016  8949  6012 13860]\n",
      "[11724  5199  5019 10009  8942  6005 13853]\n",
      "[11791  5192  5012 10002  8935  5998 13846]\n",
      "[11866  5185  5005  9995  8928  5991 13839]\n",
      "[11938  5178  4998  9988  8921  5984 13832]\n",
      "[12013  5171  4991  9981  8914  5977 13825]\n",
      "[12083  5164  4984  9974  8907  5970 13818]\n",
      "[12159  5157  4977  9967  8900  5963 13811]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[12226  5150  4970  9960  8893  5956 13804]\n",
      "[12300  5143  4963  9953  8886  5949 13797]\n",
      "[12380  5136  4956  9946  8879  5942 13790]\n",
      "[12461  5129  4949  9939  8872  5935 13783]\n",
      "[12528  5122  4942  9932  8865  5928 13776]\n",
      "[12600  5115  4935  9925  8858  5921 13769]\n",
      "[12676  5108  4928  9918  8851  5914 13762]\n",
      "[12748  5101  4921  9911  8844  5907 13755]\n",
      "[12824  5094  4914  9904  8837  5900 13748]\n",
      "[12899  5087  4907  9897  8830  5893 13741]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[12976  5080  4900  9890  8823  5886 13734]\n",
      "[13041  5073  4893  9883  8816  5879 13727]\n",
      "[13108  5066  4886  9876  8809  5872 13720]\n",
      "[13177  5059  4879  9869  8802  5865 13713]\n",
      "[13246  5052  4872  9862  8795  5858 13706]\n",
      "[13313  5045  4865  9855  8788  5851 13699]\n",
      "[13397  5038  4858  9848  8781  5844 13692]\n",
      "[13474  5031  4851  9841  8774  5837 13685]\n",
      "[13551  5024  4844  9834  8767  5830 13678]\n",
      "[13618  5017  4837  9827  8760  5823 13671]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[13688  5010  4830  9820  8753  5816 13664]\n",
      "[13763  5003  4823  9813  8746  5809 13657]\n",
      "[13835  4996  4816  9806  8739  5802 13650]\n",
      "[13913  4989  4809  9799  8732  5795 13643]\n",
      "[13989  4982  4802  9792  8725  5788 13636]\n",
      "[14055  4975  4795  9785  8718  5781 13629]\n",
      "[14131  4968  4788  9778  8711  5774 13622]\n",
      "[14202  4961  4781  9771  8704  5767 13615]\n",
      "[14282  4954  4774  9764  8697  5760 13608]\n",
      "[14355  4947  4767  9757  8690  5753 13601]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[14433  4940  4760  9750  8683  5746 13594]\n",
      "[14508  4933  4753  9743  8676  5739 13587]\n",
      "[14583  4926  4746  9736  8669  5732 13580]\n",
      "[14653  4919  4739  9729  8662  5725 13573]\n",
      "[14723  4912  4732  9722  8655  5718 13566]\n",
      "[14793  4905  4725  9715  8648  5711 13559]\n",
      "[14872  4898  4718  9708  8641  5704 13552]\n",
      "[14947  4891  4711  9701  8634  5697 13545]\n",
      "[15022  4884  4704  9694  8627  5690 13538]\n",
      "[15098  4877  4697  9687  8620  5683 13531]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[15175  4870  4690  9680  8613  5676 13524]\n",
      "[15244  4863  4683  9673  8606  5669 13517]\n",
      "[15317  4856  4676  9666  8599  5662 13510]\n",
      "[15388  4849  4669  9659  8592  5655 13503]\n",
      "[15464  4842  4662  9652  8585  5648 13496]\n",
      "[15531  4835  4655  9645  8578  5641 13489]\n",
      "[15605  4828  4648  9638  8571  5634 13482]\n",
      "[15682  4821  4641  9631  8564  5627 13475]\n",
      "[15754  4814  4634  9624  8557  5620 13468]\n",
      "[15827  4807  4627  9617  8550  5613 13461]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[15905  4800  4620  9610  8543  5606 13454]\n",
      "[15982  4793  4613  9603  8536  5599 13447]\n",
      "[16053  4786  4606  9596  8529  5592 13440]\n",
      "[16124  4779  4599  9589  8522  5585 13433]\n",
      "[16195  4772  4592  9582  8515  5578 13426]\n",
      "[16272  4765  4585  9575  8508  5571 13419]\n",
      "[16342  4758  4578  9568  8501  5564 13412]\n",
      "[16419  4751  4571  9561  8494  5557 13405]\n",
      "[16491  4744  4564  9554  8487  5550 13398]\n",
      "[16559  4737  4557  9547  8480  5543 13391]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[16632  4730  4550  9540  8473  5536 13384]\n",
      "[16705  4723  4543  9533  8466  5529 13377]\n",
      "[16778  4716  4536  9526  8459  5522 13370]\n",
      "[16846  4709  4529  9519  8452  5515 13363]\n",
      "[16909  4702  4522  9512  8445  5508 13356]\n",
      "[16975  4695  4515  9505  8438  5501 13349]\n",
      "[17054  4688  4508  9498  8431  5494 13342]\n",
      "[17123  4681  4501  9491  8424  5487 13335]\n",
      "[17191  4674  4494  9484  8417  5480 13328]\n",
      "[17262  4667  4487  9477  8410  5473 13321]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[17338  4660  4480  9470  8403  5466 13314]\n",
      "[17416  4653  4473  9463  8396  5459 13307]\n",
      "[17493  4646  4466  9456  8389  5452 13300]\n",
      "[17565  4639  4459  9449  8382  5445 13293]\n",
      "[17639  4632  4452  9442  8375  5438 13286]\n",
      "[17718  4625  4445  9435  8368  5431 13279]\n",
      "[17797  4618  4438  9428  8361  5424 13272]\n",
      "[17861  4611  4431  9421  8354  5417 13265]\n",
      "[17937  4604  4424  9414  8347  5410 13258]\n",
      "[18012  4597  4417  9407  8340  5403 13251]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[18081  4590  4410  9400  8333  5396 13244]\n",
      "[18153  4583  4403  9393  8326  5389 13237]\n",
      "[18222  4576  4396  9386  8319  5382 13230]\n",
      "[18299  4569  4389  9379  8312  5375 13223]\n",
      "[18366  4562  4382  9372  8305  5368 13216]\n",
      "[18438  4555  4375  9365  8298  5361 13209]\n",
      "[18509  4548  4368  9358  8291  5354 13202]\n",
      "[18578  4541  4361  9351  8284  5347 13195]\n",
      "[18648  4534  4354  9344  8277  5340 13188]\n",
      "[18715  4527  4347  9337  8270  5333 13181]\n",
      "[54  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[18792  4520  4340  9330  8263  5326 13174]\n"
     ]
    }
   ],
   "source": [
    "for t in range(T_END):\n",
    "    if t % T == T - 1:\n",
    "        # Check queue size\n",
    "        for q in range(Q):\n",
    "            if qSize[q] - qMem[q] > TH:\n",
    "                if q > 0:\n",
    "                    qFlag[q] = 1\n",
    "                else:\n",
    "                    qFlag[q] = 0\n",
    "            else:\n",
    "                qFlag[q] = 0\n",
    "        qMem = copy.copy(qSize)\n",
    "        \n",
    "        # Count flow per queue\n",
    "        numAllocatedFlow = np.zeros(Q, dtype=int)\n",
    "        for f in range(F):\n",
    "            if qMap[f] != -1:\n",
    "                numAllocatedFlow[qMap[f]] += 1\n",
    "        print(numAllocatedFlow)\n",
    "        with open(path3, mode='a') as outfile:\n",
    "            for q in range(Q):\n",
    "                outfile.write(str(numAllocatedFlow[q]))\n",
    "                if q == Q-1:\n",
    "                    outfile.write('\\n')\n",
    "                else:\n",
    "                    outfile.write('\\t')\n",
    "        \n",
    "        # Flow identification\n",
    "        for f in range(F):\n",
    "            if qMap[f] == -1:\n",
    "                fFlag[f] = 2\n",
    "            elif qFlag[qMap[f]] == 1:\n",
    "                if numAllocatedFlow[qMap[f]] == 1:\n",
    "                    fFlag[f] = 2 # DDoS identified\n",
    "                else:\n",
    "                    fFlag[f] = 1\n",
    "            else:\n",
    "                fFlag[f] = 0\n",
    "                \n",
    "        # Re-allocation\n",
    "        for f in range(F):\n",
    "            if fFlag[f] == 2: # Identified DDoS\n",
    "                qMap[f] = -1 # Drop\n",
    "            elif fFlag[f] == 1: # ?\n",
    "                qMap[f] = random.randint(1, Q-1) # Random allocation to Queue 1:Q-1\n",
    "            else: # Low-rate\n",
    "                qMap[f] = 0 # Queue 0\n",
    "        print(qMap)\n",
    "        \n",
    "        # write queueMap file\n",
    "        with open(path2, mode='a') as outfile:\n",
    "            for f in range(F):\n",
    "                outfile.write(str(qMap[f]))\n",
    "                if f == F-1:\n",
    "                    outfile.write('\\n')\n",
    "                else:\n",
    "                    outfile.write('\\t')            \n",
    "    \n",
    "    # enque\n",
    "    for f in range(F):\n",
    "        if qMap[f] >= 0:\n",
    "            if f < M:\n",
    "                qSize[qMap[f]] += D # DDoS\n",
    "            else:\n",
    "                qSize[qMap[f]] += np.random.normal(R_A, R_S)\n",
    "        else:\n",
    "            # drop\n",
    "            qSize[qMap[f]] += 0\n",
    "    \n",
    "    # deque\n",
    "    available = L\n",
    "    ct = 0\n",
    "    while available > 0:\n",
    "        if qSize[ct] > 0:\n",
    "            qSize[ct] -= 1\n",
    "            available -= 1\n",
    "        ct = (ct + 1) % Q\n",
    "    print(qSize)\n",
    "    \n",
    "    # write queueSize file\n",
    "    with open(path1, mode='a') as outfile:\n",
    "        outfile.write(str(t+1))\n",
    "        for q in range(Q):\n",
    "            outfile.write('\\t' + str(qSize[q]))\n",
    "            if q == Q-1:\n",
    "                outfile.write('\\n')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "\n",
    "#with open(path1, mode='a') as outfile:\n",
    "#    for i in range(N):\n",
    "#        outfile.write(str(xPos[i]) + '\\t' + str(finalSize[i]) + '\\t' + str(math.sqrt(finalSize[i]**2 + H**2)) + '\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> src/queue_shuffle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import csv\n",
    "import os\n",
    "import math\n",
    "import random\n",
    "import copy\n",
    "\n",
    "Q = 7 # Number of available queues\n",
    "F = 64 # Number of flows\n",
    "M = 6 # Number of malicious flows\n",
    "T = 10 # Cycle length [s]\n",
    "T_END = 300 # Simulation time [s]\n",
    "TH = 80 # Threshold for queue size increase [Mb]\n",
    "\n",
    "L = 50.0 # Link speed [Mbps]\n",
    "R_A = 2.0 # Rate avg [Mbps]\n",
    "R_S = 0.5  # Rate stdev [Mbps]\n",
    "D = 100.0  # DDos rate [Mbps]\n",
    "\n",
    "# make output file\n",
    "#dirPath = f'test{MinLink}{MaxLink}_{N}_{F}_{T}'\n",
    "#os.mkdir(dirPath)\n",
    "#path = f'test{MinLink}{MaxLink}_{N}_{F}_{T}/test{MinLink}{MaxLink}_{N}_{F}_{T}.cnf.txt'\n",
    "\n",
    "path1 = f'queueSize_{Q}_{F}.txt'\n",
    "with open(path1, mode='w') as outfile:\n",
    "    outfile.write('')\n",
    "\n",
    "path2 = f'queueMap_{Q}_{F}.txt'\n",
    "with open(path2, mode='w') as outfile:\n",
    "    outfile.write('')\n",
    "\n",
    "path3 = f'numAllocatedFlow_{Q}_{F}.txt'\n",
    "with open(path3, mode='w') as outfile:\n",
    "    outfile.write('')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Iitialization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1 2 1 1 4 6 5 3 1 6 1 4 5 2 3 3 2 1 3 6 6 2 4 2 5 6 2 2 6 4 4 1 2 4 4 3 1\n",
      " 1 6 6 2 6 6 6 1 2 5 6 5 4 2 3 2 6 5 2 6 5 3 6 1 6 4 3]\n"
     ]
    }
   ],
   "source": [
    "qSize = np.zeros(Q, dtype=int)\n",
    "qMem = copy.copy(qSize)\n",
    "qFlag = np.zeros(Q, dtype=int)\n",
    "fFlag = np.zeros(F, dtype=int)\n",
    "\n",
    "# Random allocation\n",
    "qMap = np.zeros(F, dtype=int)\n",
    "for i in range(F):\n",
    "    qMap[i] = random.randint(1, Q-1)\n",
    "print(qMap)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  0 303 109   2 104   0 119]\n",
      "[  0 607 220   7 211   1 234]\n",
      "[  0 910 333   9 316   3 350]\n",
      "[   0 1213  442   12  420    3  464]\n",
      "[   0 1517  555   16  524    6  576]\n",
      "[   0 1822  665   21  628    7  687]\n",
      "[   0 2126  773   24  734    7  801]\n",
      "[   0 2427  883   27  839   12  916]\n",
      "[   0 2729  992   29  942   14 1028]\n",
      "[ 0 11 13  8  9  7 16]\n",
      "[1 4 2 2 3 6 0 0 2 4 6 5 0 2 0 0 2 5 0 5 1 4 1 1 0 5 3 3 5 6 6 4 5 2 4 0 2\n",
      " 4 3 5 5 3 6 1 2 2 0 1 0 6 6 0 2 3 0 3 6 0 0 5 4 5 6 0]\n",
      "[  14 2829 1198  134 1045   22 1133]\n",
      "[  32 2928 1402  235 1148   28 1237]\n",
      "[  46 3028 1608  338 1249   38 1343]\n",
      "[  63 3127 1812  440 1352   46 1448]\n",
      "[  78 3225 2014  545 1455   55 1552]\n",
      "[  89 3324 2219  648 1557   60 1658]\n",
      "[ 106 3424 2423  749 1661   65 1764]\n",
      "[ 121 3523 2629  854 1763   73 1867]\n",
      "[ 135 3622 2834  955 1864   83 1973]\n",
      "[ 151 3723 3042 1057 1965   87 2079]\n",
      "[15  6 10  7  7 10  9]\n",
      "[2 3 1 4 3 4 0 0 2 3 3 0 0 3 0 0 4 0 0 0 6 3 3 6 0 0 6 6 0 4 4 6 0 3 4 0 2\n",
      " 1 1 0 0 4 4 2 6 4 0 4 0 4 4 0 6 6 0 2 5 0 0 0 2 0 2 0]\n",
      "[ 176 3818 3143 1258 2172   82 2085]\n",
      "[ 207 3915 3245 1462 2382   78 2093]\n",
      "[ 239 4011 3350 1664 2589   72 2099]\n",
      "[ 272 4108 3451 1867 2797   66 2102]\n",
      "[ 305 4204 3552 2070 3004   61 2107]\n",
      "[ 337 4301 3654 2272 3210   55 2113]\n",
      "[ 366 4396 3756 2474 3418   49 2118]\n",
      "[ 394 4491 3858 2674 3628   44 2123]\n",
      "[ 424 4587 3959 2877 3834   38 2128]\n",
      "[ 452 4682 4062 3080 4041   33 2131]\n",
      "[25  3  7  8 12  1  8]\n",
      "[3 5 1 1 1 2 0 0 4 5 6 0 0 3 0 0 1 0 0 0 0 2 6 0 0 0 0 0 0 5 4 0 0 5 3 0 4\n",
      " 4 6 0 0 4 4 2 0 3 0 1 0 1 6 0 0 0 0 3 0 0 0 0 5 0 6 0]\n",
      "[ 494 4978 4158 3180 4044  132 2133]\n",
      "[ 536 5276 4252 3278 4046  231 2132]\n",
      "[ 583 5572 4348 3375 4050  330 2134]\n",
      "[ 626 5871 4445 3475 4053  430 2133]\n",
      "[ 666 6170 4541 3575 4053  530 2134]\n",
      "[ 711 6469 4636 3675 4056  630 2134]\n",
      "[ 752 6769 4732 3773 4059  728 2133]\n",
      "[ 790 7067 4829 3872 4061  826 2132]\n",
      "[ 829 7364 4924 3972 4060  923 2134]\n",
      "[ 865 7662 5020 4071 4061 1023 2133]\n",
      "[34  6  3  5  6  5  5]\n",
      "[5 5 6 5 6 3 0 0 0 1 0 0 0 5 0 0 2 0 0 0 0 3 0 0 0 0 0 0 0 1 0 0 0 6 6 0 0\n",
      " 0 0 0 0 0 0 4 0 1 0 1 0 5 0 0 0 0 0 5 0 0 0 0 1 0 0 0]\n",
      "[ 922 7663 5013 4165 4056 1322 2328]\n",
      "[ 988 7664 5007 4259 4051 1619 2523]\n",
      "[1049 7664 5002 4353 4045 1917 2720]\n",
      "[1109 7664 4997 4448 4039 2215 2916]\n",
      "[1168 7664 4992 4542 4033 2512 3113]\n",
      "[1226 7664 4986 4636 4027 2809 3308]\n",
      "[1285 7666 4981 4730 4022 3107 3504]\n",
      "[1348 7666 4975 4824 4016 3406 3699]\n",
      "[1413 7666 4969 4918 4010 3705 3896]\n",
      "[1477 7667 4963 5012 4005 4004 4093]\n",
      "[45  5  1  2  1  6  4]\n",
      "[4 4 2 3 5 6 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 2 3 0 0\n",
      " 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 3 0 0 0 0 0 0 0 0]\n",
      "[1548 7662 5058 5108 4200 4097 4188]\n",
      "[1617 7656 5152 5203 4395 4190 4283]\n",
      "[1690 7650 5246 5298 4589 4283 4377]\n",
      "[1763 7645 5340 5395 4782 4376 4472]\n",
      "[1837 7639 5434 5490 4976 4469 4566]\n",
      "[1908 7634 5528 5586 5170 4562 4660]\n",
      "[1978 7629 5622 5682 5364 4655 4755]\n",
      "[2046 7623 5717 5777 5559 4748 4850]\n",
      "[2115 7617 5812 5872 5753 4841 4943]\n",
      "[2187 7611 5906 5967 5948 4934 5037]\n",
      "[52  1  2  3  3  1  2]\n",
      "[ 5  4  5  3 -1  3  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0\n",
      "  0  0  0  0  0  0  0  0  0  5  1  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  6  0  0  0  0  0  4  0  0  0  0  0  0  0  0]\n",
      "[2258 7608 5899 6160 6043 5129 5031]\n",
      "[2331 7603 5892 6353 6137 5324 5026]\n",
      "[2407 7600 5885 6546 6230 5518 5020]\n",
      "[2473 7596 5878 6739 6323 5713 5014]\n",
      "[2555 7591 5871 6932 6418 5906 5007]\n",
      "[2633 7585 5864 7125 6513 6101 5003]\n",
      "[2700 7580 5857 7318 6607 6295 4997]\n",
      "[2774 7577 5850 7511 6701 6490 4992]\n",
      "[2844 7572 5843 7704 6795 6685 4986]\n",
      "[2916 7568 5836 7897 6889 6880 4980]\n",
      "[53  2  0  2  2  3  1]\n",
      "[ 2  5  6  2 -1  5  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  5  0  0  0  0  0  0  0  0]\n",
      "[2992 7563 6029 7890 6882 7074 5073]\n",
      "[3063 7558 6222 7883 6875 7269 5166]\n",
      "[3139 7552 6415 7876 6868 7463 5259]\n",
      "[3218 7546 6608 7869 6861 7657 5352]\n",
      "[3299 7540 6801 7862 6854 7851 5445]\n",
      "[3370 7535 6994 7855 6847 8046 5538]\n",
      "[3443 7530 7187 7848 6840 8241 5631]\n",
      "[3510 7525 7380 7841 6833 8435 5724]\n",
      "[3589 7520 7573 7834 6826 8629 5817]\n",
      "[3669 7514 7766 7827 6819 8823 5910]\n",
      "[56  1  2  0  0  3  1]\n",
      "[ 3  6 -1  5 -1  5  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  4  0  0  0  0  0  0  0  0]\n",
      "[3748 7507 7759 7920 6814 9016 6003]\n",
      "[3822 7500 7752 8013 6809 9209 6096]\n",
      "[3899 7493 7745 8106 6804 9402 6189]\n",
      "[3979 7486 7738 8199 6798 9595 6282]\n",
      "[4058 7479 7731 8292 6792 9788 6375]\n",
      "[4135 7472 7724 8385 6787 9981 6468]\n",
      "[ 4210  7465  7717  8478  6782 10174  6561]\n",
      "[ 4289  7458  7710  8571  6777 10367  6654]\n",
      "[ 4362  7451  7703  8664  6772 10560  6747]\n",
      "[ 4440  7444  7696  8757  6765 10753  6840]\n",
      "[57  0  0  1  1  2  1]\n",
      "[-1 -1 -1  3 -1  5  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 4522  7437  7689  8850  6758 10846  6833]\n",
      "[ 4605  7430  7682  8943  6751 10939  6826]\n",
      "[ 4683  7423  7675  9036  6744 11032  6819]\n",
      "[ 4760  7416  7668  9129  6737 11125  6812]\n",
      "[ 4841  7409  7661  9222  6730 11218  6805]\n",
      "[ 4919  7402  7654  9315  6723 11311  6798]\n",
      "[ 5010  7395  7647  9408  6716 11404  6791]\n",
      "[ 5088  7388  7640  9501  6709 11497  6784]\n",
      "[ 5168  7381  7633  9594  6702 11590  6777]\n",
      "[ 5247  7374  7626  9687  6695 11683  6770]\n",
      "[58  0  0  1  0  1  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 5330  7367  7619  9680  6688 11676  6763]\n",
      "[ 5417  7360  7612  9673  6681 11669  6756]\n",
      "[ 5483  7353  7605  9666  6674 11662  6749]\n",
      "[ 5556  7346  7598  9659  6667 11655  6742]\n",
      "[ 5642  7339  7591  9652  6660 11648  6735]\n",
      "[ 5721  7332  7584  9645  6653 11641  6728]\n",
      "[ 5801  7325  7577  9638  6646 11634  6721]\n",
      "[ 5879  7318  7570  9631  6639 11627  6714]\n",
      "[ 5953  7311  7563  9624  6632 11620  6707]\n",
      "[ 6030  7304  7556  9617  6625 11613  6700]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 6114  7297  7549  9610  6618 11606  6693]\n",
      "[ 6193  7290  7542  9603  6611 11599  6686]\n",
      "[ 6271  7283  7535  9596  6604 11592  6679]\n",
      "[ 6353  7276  7528  9589  6597 11585  6672]\n",
      "[ 6447  7269  7521  9582  6590 11578  6665]\n",
      "[ 6524  7262  7514  9575  6583 11571  6658]\n",
      "[ 6602  7255  7507  9568  6576 11564  6651]\n",
      "[ 6676  7248  7500  9561  6569 11557  6644]\n",
      "[ 6762  7241  7493  9554  6562 11550  6637]\n",
      "[ 6837  7234  7486  9547  6555 11543  6630]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 6913  7227  7479  9540  6548 11536  6623]\n",
      "[ 6990  7220  7472  9533  6541 11529  6616]\n",
      "[ 7070  7213  7465  9526  6534 11522  6609]\n",
      "[ 7147  7206  7458  9519  6527 11515  6602]\n",
      "[ 7232  7199  7451  9512  6520 11508  6595]\n",
      "[ 7315  7192  7444  9505  6513 11501  6588]\n",
      "[ 7387  7185  7437  9498  6506 11494  6581]\n",
      "[ 7475  7178  7430  9491  6499 11487  6574]\n",
      "[ 7551  7171  7423  9484  6492 11480  6567]\n",
      "[ 7625  7164  7416  9477  6485 11473  6560]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 7702  7157  7409  9470  6478 11466  6553]\n",
      "[ 7780  7150  7402  9463  6471 11459  6546]\n",
      "[ 7868  7143  7395  9456  6464 11452  6539]\n",
      "[ 7945  7136  7388  9449  6457 11445  6532]\n",
      "[ 8029  7129  7381  9442  6450 11438  6525]\n",
      "[ 8117  7122  7374  9435  6443 11431  6518]\n",
      "[ 8197  7115  7367  9428  6436 11424  6511]\n",
      "[ 8280  7108  7360  9421  6429 11417  6504]\n",
      "[ 8366  7101  7353  9414  6422 11410  6497]\n",
      "[ 8442  7094  7346  9407  6415 11403  6490]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 8523  7087  7339  9400  6408 11396  6483]\n",
      "[ 8605  7080  7332  9393  6401 11389  6476]\n",
      "[ 8693  7073  7325  9386  6394 11382  6469]\n",
      "[ 8767  7066  7318  9379  6387 11375  6462]\n",
      "[ 8849  7059  7311  9372  6380 11368  6455]\n",
      "[ 8926  7052  7304  9365  6373 11361  6448]\n",
      "[ 9009  7045  7297  9358  6366 11354  6441]\n",
      "[ 9090  7038  7290  9351  6359 11347  6434]\n",
      "[ 9171  7031  7283  9344  6352 11340  6427]\n",
      "[ 9254  7024  7276  9337  6345 11333  6420]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[ 9332  7017  7269  9330  6338 11326  6413]\n",
      "[ 9411  7010  7262  9323  6331 11319  6406]\n",
      "[ 9494  7003  7255  9316  6324 11312  6399]\n",
      "[ 9565  6996  7248  9309  6317 11305  6392]\n",
      "[ 9636  6989  7241  9302  6310 11298  6385]\n",
      "[ 9721  6982  7234  9295  6303 11291  6378]\n",
      "[ 9797  6975  7227  9288  6296 11284  6371]\n",
      "[ 9877  6968  7220  9281  6289 11277  6364]\n",
      "[ 9954  6961  7213  9274  6282 11270  6357]\n",
      "[10036  6954  7206  9267  6275 11263  6350]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[10109  6947  7199  9260  6268 11256  6343]\n",
      "[10187  6940  7192  9253  6261 11249  6336]\n",
      "[10274  6933  7185  9246  6254 11242  6329]\n",
      "[10357  6926  7178  9239  6247 11235  6322]\n",
      "[10437  6919  7171  9232  6240 11228  6315]\n",
      "[10522  6912  7164  9225  6233 11221  6308]\n",
      "[10604  6905  7157  9218  6226 11214  6301]\n",
      "[10685  6898  7150  9211  6219 11207  6294]\n",
      "[10768  6891  7143  9204  6212 11200  6287]\n",
      "[10842  6884  7136  9197  6205 11193  6280]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[10917  6877  7129  9190  6198 11186  6273]\n",
      "[10992  6870  7122  9183  6191 11179  6266]\n",
      "[11071  6863  7115  9176  6184 11172  6259]\n",
      "[11145  6856  7108  9169  6177 11165  6252]\n",
      "[11226  6849  7101  9162  6170 11158  6245]\n",
      "[11309  6842  7094  9155  6163 11151  6238]\n",
      "[11393  6835  7087  9148  6156 11144  6231]\n",
      "[11473  6828  7080  9141  6149 11137  6224]\n",
      "[11559  6821  7073  9134  6142 11130  6217]\n",
      "[11641  6814  7066  9127  6135 11123  6210]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[11722  6807  7059  9120  6128 11116  6203]\n",
      "[11804  6800  7052  9113  6121 11109  6196]\n",
      "[11877  6793  7045  9106  6114 11102  6189]\n",
      "[11953  6786  7038  9099  6107 11095  6182]\n",
      "[12029  6779  7031  9092  6100 11088  6175]\n",
      "[12110  6772  7024  9085  6093 11081  6168]\n",
      "[12194  6765  7017  9078  6086 11074  6161]\n",
      "[12274  6758  7010  9071  6079 11067  6154]\n",
      "[12359  6751  7003  9064  6072 11060  6147]\n",
      "[12438  6744  6996  9057  6065 11053  6140]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[12516  6737  6989  9050  6058 11046  6133]\n",
      "[12599  6730  6982  9043  6051 11039  6126]\n",
      "[12682  6723  6975  9036  6044 11032  6119]\n",
      "[12764  6716  6968  9029  6037 11025  6112]\n",
      "[12843  6709  6961  9022  6030 11018  6105]\n",
      "[12930  6702  6954  9015  6023 11011  6098]\n",
      "[13007  6695  6947  9008  6016 11004  6091]\n",
      "[13091  6688  6940  9001  6009 10997  6084]\n",
      "[13166  6681  6933  8994  6002 10990  6077]\n",
      "[13241  6674  6926  8987  5995 10983  6070]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[13324  6667  6919  8980  5988 10976  6063]\n",
      "[13403  6660  6912  8973  5981 10969  6056]\n",
      "[13478  6653  6905  8966  5974 10962  6049]\n",
      "[13568  6646  6898  8959  5967 10955  6042]\n",
      "[13641  6639  6891  8952  5960 10948  6035]\n",
      "[13715  6632  6884  8945  5953 10941  6028]\n",
      "[13796  6625  6877  8938  5946 10934  6021]\n",
      "[13880  6618  6870  8931  5939 10927  6014]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[13966  6611  6863  8924  5932 10920  6007]\n",
      "[14040  6604  6856  8917  5925 10913  6000]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[14119  6597  6849  8910  5918 10906  5993]\n",
      "[14196  6590  6842  8903  5911 10899  5986]\n",
      "[14273  6583  6835  8896  5904 10892  5979]\n",
      "[14349  6576  6828  8889  5897 10885  5972]\n",
      "[14427  6569  6821  8882  5890 10878  5965]\n",
      "[14510  6562  6814  8875  5883 10871  5958]\n",
      "[14590  6555  6807  8868  5876 10864  5951]\n",
      "[14665  6548  6800  8861  5869 10857  5944]\n",
      "[14746  6541  6793  8854  5862 10850  5937]\n",
      "[14817  6534  6786  8847  5855 10843  5930]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[14899  6527  6779  8840  5848 10836  5923]\n",
      "[14971  6520  6772  8833  5841 10829  5916]\n",
      "[15052  6513  6765  8826  5834 10822  5909]\n",
      "[15127  6506  6758  8819  5827 10815  5902]\n",
      "[15212  6499  6751  8812  5820 10808  5895]\n",
      "[15284  6492  6744  8805  5813 10801  5888]\n",
      "[15361  6485  6737  8798  5806 10794  5881]\n",
      "[15440  6478  6730  8791  5799 10787  5874]\n",
      "[15519  6471  6723  8784  5792 10780  5867]\n",
      "[15604  6464  6716  8777  5785 10773  5860]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[15685  6457  6709  8770  5778 10766  5853]\n",
      "[15770  6450  6702  8763  5771 10759  5846]\n",
      "[15849  6443  6695  8756  5764 10752  5839]\n",
      "[15920  6436  6688  8749  5757 10745  5832]\n",
      "[16001  6429  6681  8742  5750 10738  5825]\n",
      "[16087  6422  6674  8735  5743 10731  5818]\n",
      "[16170  6415  6667  8728  5736 10724  5811]\n",
      "[16252  6408  6660  8721  5729 10717  5804]\n",
      "[16328  6401  6653  8714  5722 10710  5797]\n",
      "[16412  6394  6646  8707  5715 10703  5790]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[16487  6387  6639  8700  5708 10696  5783]\n",
      "[16573  6380  6632  8693  5701 10689  5776]\n",
      "[16651  6373  6625  8686  5694 10682  5769]\n",
      "[16736  6366  6618  8679  5687 10675  5762]\n",
      "[16808  6359  6611  8672  5680 10668  5755]\n",
      "[16882  6352  6604  8665  5673 10661  5748]\n",
      "[16973  6345  6597  8658  5666 10654  5741]\n",
      "[17056  6338  6590  8651  5659 10647  5734]\n",
      "[17133  6331  6583  8644  5652 10640  5727]\n",
      "[17210  6324  6576  8637  5645 10633  5720]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[17294  6317  6569  8630  5638 10626  5713]\n",
      "[17374  6310  6562  8623  5631 10619  5706]\n",
      "[17452  6303  6555  8616  5624 10612  5699]\n",
      "[17526  6296  6548  8609  5617 10605  5692]\n",
      "[17603  6289  6541  8602  5610 10598  5685]\n",
      "[17681  6282  6534  8595  5603 10591  5678]\n",
      "[17767  6275  6527  8588  5596 10584  5671]\n",
      "[17859  6268  6520  8581  5589 10577  5664]\n",
      "[17940  6261  6513  8574  5582 10570  5657]\n",
      "[18021  6254  6506  8567  5575 10563  5650]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[18098  6247  6499  8560  5568 10556  5643]\n",
      "[18175  6240  6492  8553  5561 10549  5636]\n",
      "[18256  6233  6485  8546  5554 10542  5629]\n",
      "[18338  6226  6478  8539  5547 10535  5622]\n",
      "[18418  6219  6471  8532  5540 10528  5615]\n",
      "[18497  6212  6464  8525  5533 10521  5608]\n",
      "[18573  6205  6457  8518  5526 10514  5601]\n",
      "[18655  6198  6450  8511  5519 10507  5594]\n",
      "[18731  6191  6443  8504  5512 10500  5587]\n",
      "[18804  6184  6436  8497  5505 10493  5580]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[18892  6177  6429  8490  5498 10486  5573]\n",
      "[18974  6170  6422  8483  5491 10479  5566]\n",
      "[19047  6163  6415  8476  5484 10472  5559]\n",
      "[19130  6156  6408  8469  5477 10465  5552]\n",
      "[19207  6149  6401  8462  5470 10458  5545]\n",
      "[19288  6142  6394  8455  5463 10451  5538]\n",
      "[19375  6135  6387  8448  5456 10444  5531]\n",
      "[19461  6128  6380  8441  5449 10437  5524]\n",
      "[19540  6121  6373  8434  5442 10430  5517]\n",
      "[19622  6114  6366  8427  5435 10423  5510]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[19702  6107  6359  8420  5428 10416  5503]\n",
      "[19787  6100  6352  8413  5421 10409  5496]\n",
      "[19863  6093  6345  8406  5414 10402  5489]\n",
      "[19938  6086  6338  8399  5407 10395  5482]\n",
      "[20020  6079  6331  8392  5400 10388  5475]\n",
      "[20097  6072  6324  8385  5393 10381  5468]\n",
      "[20179  6065  6317  8378  5386 10374  5461]\n",
      "[20252  6058  6310  8371  5379 10367  5454]\n",
      "[20329  6051  6303  8364  5372 10360  5447]\n",
      "[20411  6044  6296  8357  5365 10353  5440]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[20487  6037  6289  8350  5358 10346  5433]\n",
      "[20568  6030  6282  8343  5351 10339  5426]\n",
      "[20641  6023  6275  8336  5344 10332  5419]\n",
      "[20727  6016  6268  8329  5337 10325  5412]\n",
      "[20806  6009  6261  8322  5330 10318  5405]\n",
      "[20885  6002  6254  8315  5323 10311  5398]\n",
      "[20964  5995  6247  8308  5316 10304  5391]\n",
      "[21038  5988  6240  8301  5309 10297  5384]\n",
      "[21113  5981  6233  8294  5302 10290  5377]\n",
      "[21191  5974  6226  8287  5295 10283  5370]\n",
      "[58  0  0  0  0  0  0]\n",
      "[-1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0\n",
      "  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]\n",
      "[21275  5967  6219  8280  5288 10276  5363]\n"
     ]
    }
   ],
   "source": [
    "for t in range(T_END):\n",
    "    if t % T == T - 1:\n",
    "        # Check queue size\n",
    "        for q in range(Q):\n",
    "            if qSize[q] - qMem[q] > TH:\n",
    "                if q > 0:\n",
    "                    qFlag[q] = 1\n",
    "                else:\n",
    "                    qFlag[q] = 0\n",
    "            else:\n",
    "                qFlag[q] = 0\n",
    "        qMem = copy.copy(qSize)\n",
    "        \n",
    "        # Count flow per queue\n",
    "        numAllocatedFlow = np.zeros(Q, dtype=int)\n",
    "        for f in range(F):\n",
    "            if qMap[f] != -1:\n",
    "                numAllocatedFlow[qMap[f]] += 1\n",
    "        print(numAllocatedFlow)\n",
    "        with open(path3, mode='a') as outfile:\n",
    "            for q in range(Q):\n",
    "                outfile.write(str(numAllocatedFlow[q]))\n",
    "                if q == Q-1:\n",
    "                    outfile.write('\\n')\n",
    "                else:\n",
    "                    outfile.write('\\t')\n",
    "        \n",
    "        # Flow identification\n",
    "        for f in range(F):\n",
    "            if qMap[f] == -1:\n",
    "                fFlag[f] = 2\n",
    "            elif qFlag[qMap[f]] == 1:\n",
    "                if numAllocatedFlow[qMap[f]] == 1:\n",
    "                    fFlag[f] = 2 # DDoS identified\n",
    "                else:\n",
    "                    fFlag[f] = 1\n",
    "            else:\n",
    "                fFlag[f] = 0\n",
    "                \n",
    "        # Re-allocation\n",
    "        for f in range(F):\n",
    "            if fFlag[f] == 2: # Identified DDoS\n",
    "                qMap[f] = -1 # Drop\n",
    "            elif fFlag[f] == 1: # ?\n",
    "                qMap[f] = random.randint(1, Q-1) # Random allocation to Queue 1:Q-1\n",
    "            else: # Low-rate\n",
    "                qMap[f] = 0 # Queue 0\n",
    "        print(qMap)\n",
    "        \n",
    "        # write queueMap file\n",
    "        with open(path2, mode='a') as outfile:\n",
    "            for f in range(F):\n",
    "                outfile.write(str(qMap[f]))\n",
    "                if f == F-1:\n",
    "                    outfile.write('\\n')\n",
    "                else:\n",
    "                    outfile.write('\\t')            \n",
    "    \n",
    "    # enque\n",
    "    for f in range(F):\n",
    "        if qMap[f] >= 0:\n",
    "            if f < M:\n",
    "                qSize[qMap[f]] += D # DDoS\n",
    "            else:\n",
    "                qSize[qMap[f]] += np.random.normal(R_A, R_S)\n",
    "        else:\n",
    "            # drop\n",
    "            qSize[qMap[f]] += 0\n",
    "    \n",
    "    # deque\n",
    "    available = L\n",
    "    ct = 0\n",
    "    while available > 0:\n",
    "        if qSize[ct] > 0:\n",
    "            qSize[ct] -= 1\n",
    "            available -= 1\n",
    "        ct = (ct + 1) % Q\n",
    "    print(qSize)\n",
    "    \n",
    "    # write queueSize file\n",
    "    with open(path1, mode='a') as outfile:\n",
    "        outfile.write(str(t+1))\n",
    "        for q in range(Q):\n",
    "            outfile.write('\\t' + str(qSize[q]))\n",
    "            if q == Q-1:\n",
    "                outfile.write('\\n')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "\n",
    "#with open(path1, mode='a') as outfile:\n",
    "#    for i in range(N):\n",
    "#        outfile.write(str(xPos[i]) + '\\t' + str(finalSize[i]) + '\\t' + str(math.sqrt(finalSize[i]**2 + H**2)) + '\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> src/simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import csv\n",
    "import os\n",
    "import math\n",
    "import random\n",
    "import copy\n",
    "\n",
    "Q = 4 # Number of available queues\n",
    "F = 10 # Number of flows\n",
    "M = 2 # Number of malicious flows\n",
    "T = 10 # Cycle length [s]\n",
    "T_END = 100 # Simulation time [s]\n",
    "TH = 10 # Threshold for queue size increase [Mb]\n",
    "\n",
    "L = 50.0 # Link speed [Mbps]\n",
    "R_A = 2.0 # Rate avg [Mbps]\n",
    "R_S = 0.5  # Rate stdev [Mbps]\n",
    "D = 50.0  # DDos rate [Mbps]\n",
    "\n",
    "# make output file\n",
    "#dirPath = f'test{MinLink}{MaxLink}_{N}_{F}_{T}'\n",
    "#os.mkdir(dirPath)\n",
    "#path = f'test{MinLink}{MaxLink}_{N}_{F}_{T}/test{MinLink}{MaxLink}_{N}_{F}_{T}.cnf.txt'\n",
    "\n",
    "path1 = f'queueSize_{Q}_{F}.txt'\n",
    "with open(path1, mode='w') as outfile:\n",
    "    outfile.write('')\n",
    "\n",
    "path2 = f'queueMap_{Q}_{F}.txt'\n",
    "with open(path2, mode='w') as outfile:\n",
    "    outfile.write('')\n",
    "\n",
    "path3 = f'numAllocatedFlow_{Q}_{F}.txt'\n",
    "with open(path3, mode='w') as outfile:\n",
    "    outfile.write('')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[3 3 2 3 2 3 1 3 1 1]\n"
     ]
    }
   ],
   "source": [
    "### Iitialization\n",
    "qSize = np.zeros(Q, dtype=int)\n",
    "qMem = copy.copy(qSize)\n",
    "qFlag = np.zeros(Q, dtype=int)\n",
    "fSize = np.zeros(F, dtype=int)\n",
    "fFlag = np.zeros(F, dtype=int)\n",
    "\n",
    "# Random allocation\n",
    "qMap = np.zeros(F, dtype=int)\n",
    "for i in range(F):\n",
    "    qMap[i] = random.randint(1, Q-1)\n",
    "print(qMap)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0  0  0 50]\n",
      "[  0   0   0 100]\n",
      "[  0   0   2 100]\n",
      "[  0   0   2 101]\n",
      "[  0   0   4 101]\n",
      "[  0   0   4 102]\n",
      "[  0   1   4 102]\n",
      "[  0   1   4 104]\n",
      "[  0   1   4 104]\n",
      "[  0   3   4 104]\n"
     ]
    }
   ],
   "source": [
    "# enque\n",
    "for f in range(F):\n",
    "    if qMap[f] >= 0:\n",
    "        if f < M:\n",
    "            fSize[f] = D\n",
    "            qSize[qMap[f]] += D # DDoS\n",
    "        else:\n",
    "            fSize[f] = np.random.normal(R_A, R_S)\n",
    "            qSize[qMap[f]] += fSize[f]\n",
    "    else:# drop\n",
    "        qSize[qMap[f]] += 0\n",
    "    print(qSize)\n",
    "\n",
    "for t in range(0, T_END, T):   \n",
    "    # Step 1: Queue size evaluation\n",
    "    for q in range(Q):\n",
    "        if qSize[q] > TH:\n",
    "            if q > 0:\n",
    "                qFlag[q] = 1\n",
    "            else:\n",
    "                qFlag[q] = 0\n",
    "        else:\n",
    "            qFlag[q] = 0\n",
    "    qMem = copy.copy(qSize)\n",
    "     \n",
    "    # Count number of flows assigned to each queue\n",
    "    numAllocatedFlow = np.zeros(Q, dtype=int)\n",
    "    for f in range(F):\n",
    "        if qMap[f] != -1:\n",
    "            numAllocatedFlow[qMap[f]] += 1\n",
    "    # output to file of number of flows assigned to each queue\n",
    "    with open(path3, mode='a') as outfile:\n",
    "        for q in range(Q):\n",
    "            outfile.write(str(numAllocatedFlow[q]))\n",
    "            if q == Q-1:\n",
    "                outfile.write('\\n')\n",
    "            else:\n",
    "                outfile.write('\\t')\n",
    "        \n",
    "    # Flow identification\n",
    "    for f in range(F):\n",
    "        if qMap[f] == -1:\n",
    "            fFlag[f] = 2\n",
    "        elif qFlag[qMap[f]] == 1:\n",
    "            if numAllocatedFlow[qMap[f]] == 1:\n",
    "                fFlag[f] = 2 # DDoS identified\n",
    "            else:\n",
    "                fFlag[f] = 1\n",
    "        else:\n",
    "            fFlag[f] = 0\n",
    "            \n",
    "    # Step 2: Queue reallocation\n",
    "    for f in range(F):\n",
    "        if fFlag[f] == 2:\n",
    "            qMap[f] = -1 # Drop\n",
    "        elif fFlag[f] == 1: # reallocate\n",
    "            qSize[qMap[f]] -= fSize[f]\n",
    "            qMap[f] = random.randint(1, Q-1)\n",
    "            qSize[qMap[f]] += fSize[f]\n",
    "        else: # escape\n",
    "            if qMap[f] != 0:\n",
    "                qSize[qMap[f]] -= fSize[f]\n",
    "                qMap[f] = 0 \n",
    "                qSize[qMap[f]] += fSize[f]\n",
    "\n",
    "        \n",
    "    # write queueMap file\n",
    "    with open(path2, mode='a') as outfile:\n",
    "        for f in range(F):\n",
    "            outfile.write(str(qMap[f]))\n",
    "            if f == F-1:\n",
    "                outfile.write('\\n')\n",
    "            else:\n",
    "                outfile.write('\\t')  \n",
    "    \n",
    "    # write queueSize file\n",
    "    with open(path1, mode='a') as outfile:\n",
    "        outfile.write(str(t))\n",
    "        for q in range(Q):\n",
    "            outfile.write('\\t' + str(qSize[q]))\n",
    "            if q == Q-1:\n",
    "                outfile.write('\\n')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

